A Contract-Centered Architecture for Scalable and Manageable Agentic Runtimes

Enterprise agentic systems change along two axes: the capabilities admitted for a task and the capacity available to run them. We assign business behavior to Skills, logical admission and verification to the Harness, and physical execution to the Scaffold. An external data substrate governs source identity, access and evidence. Our central hypothesis asks whether compatible capacity changes preserve semantic outcomes and whether capability changes preserve capacity response within declared margins and enforcement budgets. We specify how to decide whether a worker may replace another on an admitted path. The contract pins the execution profile, authority and placement constraints. At dispatch, the runtime checks the observed worker and records what actually executed. After an ambiguous write timeout, recovery depends on the effect receipt and the scope and lifetime of deduplication. A reference fixture agrees with its declared oracle on all 256 synthetic binding combinations and passes a compatible-replica control and ten write-recovery checks. On the data boundary, executable 5W1H+Which predicates bind source versions, authorization and evidence. A separate single-process model agrees with its oracle on 1,024 synthetic fault combinations and passes five lifecycle checks. Both artifacts establish finite conformance under trusted inputs. A held-out data study and a cluster-period crossover specify how to measure retrieval quality, semantic non-inferiority, capacity response and enforcement cost. The separability hypothesis remains empirically untested.

==> anc/artifact_v29/README.md <==
# Executable data-use contract reference model

This artifact checks a small portion of the v29 proposal. It is a trusted,
single-process executable specification, not a production security boundary.

Run from this directory with Python 3.10 or newer, using only the standard library:

```sh
python3 evaluate.py
python3 -m unittest -v test_contract.py
```

`results/fault-cases.csv` contains all 1,024 combinations of ten binary fault
dimensions, including the one valid fixture. `results/summary.json` records
the interpreter version and source hashes. The independent oracle accepts
exactly the unmutated fixture, because every declared mutation breaks one
specified requirement. This is finite specification conformance, not a random
sample or a production failure-rate estimate. Multiple faults return the first
failed predicate; diagnostic completeness is not measured.

Five lifecycle tests cover revocation, unchanged-name content replacement,
expiry during queuing, stable read replay, and compatible revalidation.
No LLM or paid API is called. No throughput, retrieval-quality, cross-tenant,
adversarial, or distributed-consistency experiment is performed. P1 is not
evaluated. The test domain and implementation were designed together in this
revision; there is no claim of preregistered or independent external validation.

The reference registry uses a conservative global epoch. Fine-grained dependency
invalidation is specified in the paper but not implemented. The read returns
source identity and bytes; semantic entailment and publication validation are
outside this implementation. Any real adapter must implement atomic revalidation
and reading, and must obtain principal, policy and source descriptors from trusted
authorities. Direct access to registry internals is trusted in this model.


==> anc/artifact_v29/evaluate.py <==
"""Enumerate a declared finite fault domain; no model calls or timing claims."""
import csv
import json
import platform
from dataclasses import replace
from pathlib import Path
from ir_contract import Registry, Rejected, digest, fixture

FAULTS = [
    ("source_digest", "wrong"), ("theme_version", "theme-v0"),
    ("principal", "outsider"), ("domain", "public"),
    ("period", "2025Q2"), ("unit", "EUR"),
    ("rationale_id", "unapproved"), ("relation", "customer-id"),
    ("operation", "write"), ("max_bytes", 1),
]


def main():
    out = Path(__file__).parent / "results"
    out.mkdir(exist_ok=True)
    records = []
    for mask in range(1 << len(FAULTS)):
        s, c = fixture()
        faults = {key: value for i, (key, value) in enumerate(FAULTS) if mask & (1 << i)}
        c = replace(c, **faults)
        registry = Registry(s)
        try:
            result = registry.execute(registry.prepare(c, 10), 10)
            accepted, code = True, "OK"
            assert result["digest"] == digest(s.content)
        except Rejected as exc:
            accepted, code = False, exc.code
        # Independent finite-domain oracle: the fixture is valid; each injected
        # mutation violates a stated requirement. No call to Registry.check.
        expected = mask == 0
        records.append({"mask": mask, "faults": ";".join(faults),
                        "accepted": int(accepted), "expected": int(expected),
                        "agrees": int(accepted == expected), "code": code})
    with (out / "fault-cases.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(records[0]))
        writer.writeheader()
        writer.writerows(records)
    summary = {"study": "finite synthetic contract conformance",
               "python": platform.python_version(), "fault_dimensions": len(FAULTS),
               "cases": len(records), "accepted": sum(r["accepted"] for r in records),
               "rejected": sum(not r["accepted"] for r in records),
               "oracle_disagreements": sum(not r["agrees"] for r in records),
               "runtime_scaling_measured": False, "P1_verdict": "not evaluated",
               "limitations": ["single trusted in-process registry", "one source fixture",
                               "no LLM, distributed service, retrieval or adversarial evaluation",
                               "finite enumeration is not an estimate of production failure probability"],
               "sha256": {p.name: digest(p.read_bytes()) for p in
                           [Path(__file__), Path(__file__).with_name("ir_contract.py")]}}
    (out / "summary.json").write_text(json.dumps(summary, indent=2) + "\n")
    print(json.dumps(summary, indent=2))
    assert not summary["oracle_disagreements"]


if __name__ == "__main__":
    main()


==> anc/artifact_v29/ir_contract.py <==
"""Executable specification of a 5W1H+Which data-use contract.

Standard-library, in-process reference model, NOT a security sandbox or LLM
runtime. Authoritative records and policy are trusted inputs; a real adapter
must implement the same check-and-read boundary with appropriate isolation.
"""
from dataclasses import dataclass, replace
from hashlib import sha256
from threading import RLock


def digest(value: bytes) -> str:
    return sha256(value).hexdigest()


@dataclass(frozen=True)
class Source:
    source_id: str
    version: str
    content: bytes
    unit: str
    period: str
    domain: str
    owners: frozenset[str]
    expires: int
    relation: str


@dataclass(frozen=True)
class Contract:
    source_id: str
    version: str
    source_digest: str
    theme_version: str
    principal: str
    domain: str
    unit: str
    period: str
    rationale_id: str
    relation: str
    operation: str
    max_bytes: int


@dataclass(frozen=True)
class Ticket:
    contract: Contract
    epoch: int


class Rejected(Exception):
    def __init__(self, code: str):
        self.code = code
        super().__init__(code)


class Registry:
    def __init__(self, source: Source):
        self.source = source
        self.epoch = 0
        self.theme_version = "theme-v1"
        self.rationales = frozenset({"revenue-reconciliation"})
        self.lock = RLock()

    def update(self, **changes):
        with self.lock:
            self.source = replace(self.source, **changes)
            self.epoch += 1

    def check(self, c: Contract, now: int):
        s = self.source
        checks = (
            (c.source_id == s.source_id and c.version == s.version
             and c.source_digest == digest(s.content), "SOURCE_CHANGED"),
            (c.theme_version == self.theme_version, "THEME_CHANGED"),
            (c.principal in s.owners, "UNAUTHORIZED"),
            (c.domain == s.domain, "WRONG_DOMAIN"),
            (now < s.expires and c.period == s.period, "STALE"),
            (c.unit == s.unit, "SEMANTIC_MISMATCH"),
            (c.rationale_id in self.rationales, "UNAPPROVED_RATIONALE"),
            (c.relation == s.relation, "RELATION_MISMATCH"),
            (c.operation == "read", "OPERATION_DENIED"),
            (0 < len(s.content) <= c.max_bytes, "BUDGET_EXCEEDED"),
        )
        for passed, code in checks:
            if not passed:
                raise Rejected(code)

    def prepare(self, c: Contract, now: int) -> Ticket:
        with self.lock:
            self.check(c, now)
            return Ticket(c, self.epoch)

    def execute(self, ticket: Ticket, now: int) -> dict:
        with self.lock:
            if ticket.epoch != self.epoch:
                raise Rejected("REVALIDATE")
            self.check(ticket.contract, now)
            s = self.source
            return {"bytes": s.content.decode("utf-8"), "source": s.source_id,
                    "version": s.version, "digest": digest(s.content),
                    "epoch": self.epoch, "unit": s.unit, "period": s.period,
                    "operation": "read"}


def fixture():
    s = Source("sales", "snapshot-v1", b"revenue=120", "USD", "2026Q2",
               "internal", frozenset({"analyst"}), 100, "product-id")
    c = Contract(s.source_id, s.version, digest(s.content), "theme-v1", "analyst",
                 "internal", "USD", "2026Q2", "revenue-reconciliation",
                 "product-id", "read", 64)
    return s, c


==> anc/artifact_v29/results/fault-cases.csv <==
mask,faults,accepted,expected,agrees,code
0,,1,1,1,OK
1,source_digest,0,0,1,SOURCE_CHANGED
2,theme_version,0,0,1,THEME_CHANGED
3,source_digest;theme_version,0,0,1,SOURCE_CHANGED
4,principal,0,0,1,UNAUTHORIZED
5,source_digest;principal,0,0,1,SOURCE_CHANGED
6,theme_version;principal,0,0,1,THEME_CHANGED
7,source_digest;theme_version;principal,0,0,1,SOURCE_CHANGED
8,domain,0,0,1,WRONG_DOMAIN
9,source_digest;domain,0,0,1,SOURCE_CHANGED
10,theme_version;domain,0,0,1,THEME_CHANGED
11,source_digest;theme_version;domain,0,0,1,SOURCE_CHANGED
12,principal;domain,0,0,1,UNAUTHORIZED
13,source_digest;principal;domain,0,0,1,SOURCE_CHANGED
14,theme_version;principal;domain,0,0,1,THEME_CHANGED
15,source_digest;theme_version;principal;domain,0,0,1,SOURCE_CHANGED
16,period,0,0,1,STALE
17,source_digest;period,0,0,1,SOURCE_CHANGED
18,theme_version;period,0,0,1,THEME_CHANGED
19,source_digest;theme_version;period,0,0,1,SOURCE_CHANGED
20,principal;period,0,0,1,UNAUTHORIZED
21,source_digest;principal;period,0,0,1,SOURCE_CHANGED
22,theme_version;principal;period,0,0,1,THEME_CHANGED
23,source_digest;theme_version;principal;period,0,0,1,SOURCE_CHANGED
24,domain;period,0,0,1,WRONG_DOMAIN
25,source_digest;domain;period,0,0,1,SOURCE_CHANGED
26,theme_version;domain;period,0,0,1,THEME_CHANGED
27,source_digest;theme_version;domain;period,0,0,1,SOURCE_CHANGED
28,principal;domain;period,0,0,1,UNAUTHORIZED
29,source_digest;principal;domain;period,0,0,1,SOURCE_CHANGED
30,theme_version;principal;domain;period,0,0,1,THEME_CHANGED
31,source_digest;theme_version;principal;domain;period,0,0,1,SOURCE_CHANGED
32,unit,0,0,1,SEMANTIC_MISMATCH
33,source_digest;unit,0,0,1,SOURCE_CHANGED
34,theme_version;unit,0,0,1,THEME_CHANGED
35,source_digest;theme_version;unit,0,0,1,SOURCE_CHANGED
36,principal;unit,0,0,1,UNAUTHORIZED
37,source_digest;principal;unit,0,0,1,SOURCE_CHANGED
38,theme_version;principal;unit,0,0,1,THEME_CHANGED
39,source_digest;theme_version;principal;unit,0,0,1,SOURCE_CHANGED
40,domain;unit,0,0,1,WRONG_DOMAIN
41,source_digest;domain;unit,0,0,1,SOURCE_CHANGED
42,theme_version;domain;unit,0,0,1,THEME_CHANGED
43,source_digest;theme_version;domain;unit,0,0,1,SOURCE_CHANGED
44,principal;domain;unit,0,0,1,UNAUTHORIZED
45,source_digest;principal;domain;unit,0,0,1,SOURCE_CHANGED
46,theme_version;principal;domain;unit,0,0,1,THEME_CHANGED
47,source_digest;theme_version;principal;domain;unit,0,0,1,SOURCE_CHANGED
48,period;unit,0,0,1,STALE
49,source_digest;period;unit,0,0,1,SOURCE_CHANGED
50,theme_version;period;unit,0,0,1,THEME_CHANGED
51,source_digest;theme_version;period;unit,0,0,1,SOURCE_CHANGED
52,principal;period;unit,0,0,1,UNAUTHORIZED
53,source_digest;principal;period;unit,0,0,1,SOURCE_CHANGED
54,theme_version;principal;period;unit,0,0,1,THEME_CHANGED
55,source_digest;theme_version;principal;period;unit,0,0,1,SOURCE_CHANGED
56,domain;period;unit,0,0,1,WRONG_DOMAIN
57,source_digest;domain;period;unit,0,0,1,SOURCE_CHANGED
58,theme_version;domain;period;unit,0,0,1,THEME_CHANGED
59,source_digest;theme_version;domain;period;unit,0,0,1,SOURCE_CHANGED
60,principal;domain;period;unit,0,0,1,UNAUTHORIZED
61,source_digest;principal;domain;period;unit,0,0,1,SOURCE_CHANGED
62,theme_version;principal;domain;period;unit,0,0,1,THEME_CHANGED
63,source_digest;theme_version;principal;domain;period;unit,0,0,1,SOURCE_CHANGED
64,rationale_id,0,0,1,UNAPPROVED_RATIONALE
65,source_digest;rationale_id,0,0,1,SOURCE_CHANGED
66,theme_version;rationale_id,0,0,1,THEME_CHANGED
67,source_digest;theme_version;rationale_id,0,0,1,SOURCE_CHANGED
68,principal;rationale_id,0,0,1,UNAUTHORIZED
69,source_digest;principal;rationale_id,0,0,1,SOURCE_CHANGED
70,theme_version;principal;rationale_id,0,0,1,THEME_CHANGED
71,source_digest;theme_version;principal;rationale_id,0,0,1,SOURCE_CHANGED
72,domain;rationale_id,0,0,1,WRONG_DOMAIN
73,source_digest;domain;rationale_id,0,0,1,SOURCE_CHANGED
74,theme_version;domain;rationale_id,0,0,1,THEME_CHANGED
75,source_digest;theme_version;domain;rationale_id,0,0,1,SOURCE_CHANGED
76,principal;domain;rationale_id,0,0,1,UNAUTHORIZED
77,source_digest;principal;domain;rationale_id,0,0,1,SOURCE_CHANGED
78,theme_version;principal;domain;rationale_id,0,0,1,THEME_CHANGED
79,source_digest;theme_version;principal;domain;rationale_id,0,0,1,SOURCE_CHANGED
80,period;rationale_id,0,0,1,STALE
81,source_digest;period;rationale_id,0,0,1,SOURCE_CHANGED
82,theme_version;period;rationale_id,0,0,1,THEME_CHANGED
83,source_digest;theme_version;period;rationale_id,0,0,1,SOURCE_CHANGED
84,principal;period;rationale_id,0,0,1,UNAUTHORIZED
85,source_digest;principal;period;rationale_id,0,0,1,SOURCE_CHANGED
86,theme_version;principal;period;rationale_id,0,0,1,THEME_CHANGED
87,source_digest;theme_version;principal;period;rationale_id,0,0,1,SOURCE_CHANGED
88,domain;period;rationale_id,0,0,1,WRONG_DOMAIN
89,source_digest;domain;period;rationale_id,0,0,1,SOURCE_CHANGED
90,theme_version;domain;period;rationale_id,0,0,1,THEME_CHANGED
91,source_digest;theme_version;domain;period;rationale_id,0,0,1,SOURCE_CHANGED
92,principal;domain;period;rationale_id,0,0,1,UNAUTHORIZED
93,source_digest;principal;domain;period;rationale_id,0,0,1,SOURCE_CHANGED
94,theme_version;principal;domain;period;rationale_id,0,0,1,THEME_CHANGED
95,source_digest;theme_version;principal;domain;period;rationale_id,0,0,1,SOURCE_CHANGED
96,unit;rationale_id,0,0,1,SEMANTIC_MISMATCH
97,source_digest;unit;rationale_id,0,0,1,SOURCE_CHANGED
98,theme_version;unit;rationale_id,0,0,1,THEME_CHANGED
99,source_digest;theme_version;unit;rationale_id,0,0,1,SOURCE_CHANGED
100,principal;unit;rationale_id,0,0,1,UNAUTHORIZED
101,source_digest;principal;unit;rationale_id,0,0,1,SOURCE_CHANGED
102,theme_version;principal;unit;rationale_id,0,0,1,THEME_CHANGED
103,source_digest;theme_version;principal;unit;rationale_id,0,0,1,SOURCE_CHANGED
104,domain;unit;rationale_id,0,0,1,WRONG_DOMAIN
105,source_digest;domain;unit;rationale_id,0,0,1,SOURCE_CHANGED
106,theme_version;domain;unit;rationale_id,0,0,1,THEME_CHANGED
107,source_digest;theme_version;domain;unit;rationale_id,0,0,1,SOURCE_CHANGED
108,principal;domain;unit;rationale_id,0,0,1,UNAUTHORIZED
109,source_digest;principal;domain;unit;rationale_id,0,0,1,SOURCE_CHANGED
110,theme_version;principal;domain;unit;rationale_id,0,0,1,THEME_CHANGED
111,source_digest;theme_version;principal;domain;unit;rationale_id,0,0,1,SOURCE_CHANGED
112,period;unit;rationale_id,0,0,1,STALE
113,source_digest;period;unit;rationale_id,0,0,1,SOURCE_CHANGED
114,theme_version;period;unit;rationale_id,0,0,1,THEME_CHANGED
115,source_digest;theme_version;period;unit;rationale_id,0,0,1,SOURCE_CHANGED
116,principal;period;unit;rationale_id,0,0,1,UNAUTHORIZED
117,source_digest;principal;period;unit;rationale_id,0,0,1,SOURCE_CHANGED
118,theme_version;principal;period;unit;rationale_id,0,0,1,THEME_CHANGED
119,source_digest;theme_version;principal;period;unit;rationale_id,0,0,1,SOURCE_CHANGED
120,domain;period;unit;rationale_id,0,0,1,WRONG_DOMAIN
121,source_digest;domain;period;unit;rationale_id,0,0,1,SOURCE_CHANGED
122,theme_version;domain;period;unit;rationale_id,0,0,1,THEME_CHANGED
123,source_digest;theme_version;domain;period;unit;rationale_id,0,0,1,SOURCE_CHANGED
124,principal;domain;period;unit;rationale_id,0,0,1,UNAUTHORIZED
125,source_digest;principal;domain;period;unit;rationale_id,0,0,1,SOURCE_CHANGED
126,theme_version;principal;domain;period;unit;rationale_id,0,0,1,THEME_CHANGED
127,source_digest;theme_version;principal;domain;period;unit;rationale_id,0,0,1,SOURCE_CHANGED
128,relation,0,0,1,RELATION_MISMATCH
129,source_digest;relation,0,0,1,SOURCE_CHANGED
130,theme_version;relation,0,0,1,THEME_CHANGED
131,source_digest;theme_version;relation,0,0,1,SOURCE_CHANGED
132,principal;relation,0,0,1,UNAUTHORIZED
133,source_digest;principal;relation,0,0,1,SOURCE_CHANGED
134,theme_version;principal;relation,0,0,1,THEME_CHANGED
135,source_digest;theme_version;principal;relation,0,0,1,SOURCE_CHANGED
136,domain;relation,0,0,1,WRONG_DOMAIN
137,source_digest;domain;relation,0,0,1,SOURCE_CHANGED
138,theme_version;domain;relation,0,0,1,THEME_CHANGED
139,source_digest;theme_version;domain;relation,0,0,1,SOURCE_CHANGED
140,principal;domain;relation,0,0,1,UNAUTHORIZED
141,source_digest;principal;domain;relation,0,0,1,SOURCE_CHANGED
142,theme_version;principal;domain;relation,0,0,1,THEME_CHANGED
143,source_digest;theme_version;principal;domain;relation,0,0,1,SOURCE_CHANGED
144,period;relation,0,0,1,STALE
145,source_digest;period;relation,0,0,1,SOURCE_CHANGED
146,theme_version;period;relation,0,0,1,THEME_CHANGED
147,source_digest;theme_version;period;relation,0,0,1,SOURCE_CHANGED
148,principal;period;relation,0,0,1,UNAUTHORIZED
149,source_digest;principal;period;relation,0,0,1,SOURCE_CHANGED
150,theme_version;principal;period;relation,0,0,1,THEME_CHANGED
151,source_digest;theme_version;principal;period;relation,0,0,1,SOURCE_CHANGED
152,domain;period;relation,0,0,1,WRONG_DOMAIN
153,source_digest;domain;period;relation,0,0,1,SOURCE_CHANGED
154,theme_version;domain;period;relation,0,0,1,THEME_CHANGED
155,source_digest;theme_version;domain;period;relation,0,0,1,SOURCE_CHANGED
156,principal;domain;period;relation,0,0,1,UNAUTHORIZED
157,source_digest;principal;domain;period;relation,0,0,1,SOURCE_CHANGED
158,theme_version;principal;domain;period;relation,0,0,1,THEME_CHANGED
159,source_digest;theme_version;principal;domain;period;relation,0,0,1,SOURCE_CHANGED
160,unit;relation,0,0,1,SEMANTIC_MISMATCH
161,source_digest;unit;relation,0,0,1,SOURCE_CHANGED
162,theme_version;unit;relation,0,0,1,THEME_CHANGED
163,source_digest;theme_version;unit;relation,0,0,1,SOURCE_CHANGED
164,principal;unit;relation,0,0,1,UNAUTHORIZED
165,source_digest;principal;unit;relation,0,0,1,SOURCE_CHANGED
166,theme_version;principal;unit;relation,0,0,1,THEME_CHANGED
167,source_digest;theme_version;principal;unit;relation,0,0,1,SOURCE_CHANGED
168,domain;unit;relation,0,0,1,WRONG_DOMAIN
169,source_digest;domain;unit;relation,0,0,1,SOURCE_CHANGED
170,theme_version;domain;unit;relation,0,0,1,THEME_CHANGED
171,source_digest;theme_version;domain;unit;relation,0,0,1,SOURCE_CHANGED
172,principal;domain;unit;relation,0,0,1,UNAUTHORIZED
173,source_digest;principal;domain;unit;relation,0,0,1,SOURCE_CHANGED
174,theme_version;principal;domain;unit;relation,0,0,1,THEME_CHANGED
175,source_digest;theme_version;principal;domain;unit;relation,0,0,1,SOURCE_CHANGED
176,period;unit;relation,0,0,1,STALE
177,source_digest;period;unit;relation,0,0,1,SOURCE_CHANGED
178,theme_version;period;unit;relation,0,0,1,THEME_CHANGED
179,source_digest;theme_version;period;unit;relation,0,0,1,SOURCE_CHANGED
180,principal;period;unit;relation,0,0,1,UNAUTHORIZED
181,source_digest;principal;period;unit;relation,0,0,1,SOURCE_CHANGED
182,theme_version;principal;period;unit;relation,0,0,1,THEME_CHANGED
183,source_digest;theme_version;principal;period;unit;relation,0,0,1,SOURCE_CHANGED
184,domain;period;unit;relation,0,0,1,WRONG_DOMAIN
185,source_digest;domain;period;unit;relation,0,0,1,SOURCE_CHANGED
186,theme_version;domain;period;unit;relation,0,0,1,THEME_CHANGED
187,source_digest;theme_version;domain;period;unit;relation,0,0,1,SOURCE_CHANGED
188,principal;domain;period;unit;relation,0,0,1,UNAUTHORIZED
189,source_digest;principal;domain;period;unit;relation,0,0,1,SOURCE_CHANGED
190,theme_version;principal;domain;period;unit;relation,0,0,1,THEME_CHANGED
191,source_digest;theme_version;principal;domain;period;unit;relation,0,0,1,SOURCE_CHANGED
192,rationale_id;relation,0,0,1,UNAPPROVED_RATIONALE
193,source_digest;rationale_id;relation,0,0,1,SOURCE_CHANGED
194,theme_version;rationale_id;relation,0,0,1,THEME_CHANGED
195,source_digest;theme_version;rationale_id;relation,0,0,1,SOURCE_CHANGED
196,principal;rationale_id;relation,0,0,1,UNAUTHORIZED
197,source_digest;principal;rationale_id;relation,0,0,1,SOURCE_CHANGED
198,theme_version;principal;rationale_id;relation,0,0,1,THEME_CHANGED
199,source_digest;theme_version;principal;rationale_id;relation,0,0,1,SOURCE_CHANGED
200,domain;rationale_id;relation,0,0,1,WRONG_DOMAIN
201,source_digest;domain;rationale_id;relation,0,0,1,SOURCE_CHANGED
202,theme_version;domain;rationale_id;relation,0,0,1,THEME_CHANGED
203,source_digest;theme_version;domain;rationale_id;relation,0,0,1,SOURCE_CHANGED
204,principal;domain;rationale_id;relation,0,0,1,UNAUTHORIZED
205,source_digest;principal;domain;rationale_id;relation,0,0,1,SOURCE_CHANGED
206,theme_version;principal;domain;rationale_id;relation,0,0,1,THEME_CHANGED
207,source_digest;theme_version;principal;domain;rationale_id;relation,0,0,1,SOURCE_CHANGED
208,period;rationale_id;relation,0,0,1,STALE
209,source_digest;period;rationale_id;relation,0,0,1,SOURCE_CHANGED
210,theme_version;period;rationale_id;relation,0,0,1,THEME_CHANGED
211,source_digest;theme_version;period;rationale_id;relation,0,0,1,SOURCE_CHANGED
212,principal;period;rationale_id;relation,0,0,1,UNAUTHORIZED
213,source_digest;principal;period;rationale_id;relation,0,0,1,SOURCE_CHANGED
214,theme_version;principal;period;rationale_id;relation,0,0,1,THEME_CHANGED
215,source_digest;theme_version;principal;period;rationale_id;relation,0,0,1,SOURCE_CHANGED
216,domain;period;rationale_id;relation,0,0,1,WRONG_DOMAIN
217,source_digest;domain;period;rationale_id;relation,0,0,1,SOURCE_CHANGED
218,theme_version;domain;period;rationale_id;relation,0,0,1,THEME_CHANGED
219,source_digest;theme_version;domain;period;rationale_id;relation,0,0,1,SOURCE_CHANGED
220,principal;domain;period;rationale_id;relation,0,0,1,UNAUTHORIZED
221,source_digest;principal;domain;period;rationale_id;relation,0,0,1,SOURCE_CHANGED
222,theme_version;principal;domain;period;rationale_id;relation,0,0,1,THEME_CHANGED
223,source_digest;theme_version;principal;domain;period;rationale_id;relation,0,0,1,SOURCE_CHANGED
224,unit;rationale_id;relation,0,0,1,SEMANTIC_MISMATCH
225,source_digest;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
226,theme_version;unit;rationale_id;relation,0,0,1,THEME_CHANGED
227,source_digest;theme_version;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
228,principal;unit;rationale_id;relation,0,0,1,UNAUTHORIZED
229,source_digest;principal;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
230,theme_version;principal;unit;rationale_id;relation,0,0,1,THEME_CHANGED
231,source_digest;theme_version;principal;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
232,domain;unit;rationale_id;relation,0,0,1,WRONG_DOMAIN
233,source_digest;domain;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
234,theme_version;domain;unit;rationale_id;relation,0,0,1,THEME_CHANGED
235,source_digest;theme_version;domain;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
236,principal;domain;unit;rationale_id;relation,0,0,1,UNAUTHORIZED
237,source_digest;principal;domain;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
238,theme_version;principal;domain;unit;rationale_id;relation,0,0,1,THEME_CHANGED
239,source_digest;theme_version;principal;domain;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
240,period;unit;rationale_id;relation,0,0,1,STALE
241,source_digest;period;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
242,theme_version;period;unit;rationale_id;relation,0,0,1,THEME_CHANGED
243,source_digest;theme_version;period;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
244,principal;period;unit;rationale_id;relation,0,0,1,UNAUTHORIZED
245,source_digest;principal;period;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
246,theme_version;principal;period;unit;rationale_id;relation,0,0,1,THEME_CHANGED
247,source_digest;theme_version;principal;period;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
248,domain;period;unit;rationale_id;relation,0,0,1,WRONG_DOMAIN
249,source_digest;domain;period;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
250,theme_version;domain;period;unit;rationale_id;relation,0,0,1,THEME_CHANGED
251,source_digest;theme_version;domain;period;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
252,principal;domain;period;unit;rationale_id;relation,0,0,1,UNAUTHORIZED
253,source_digest;principal;domain;period;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
254,theme_version;principal;domain;period;unit;rationale_id;relation,0,0,1,THEME_CHANGED
255,source_digest;theme_version;principal;domain;period;unit;rationale_id;relation,0,0,1,SOURCE_CHANGED
256,operation,0,0,1,OPERATION_DENIED
257,source_digest;operation,0,0,1,SOURCE_CHANGED
258,theme_version;operation,0,0,1,THEME_CHANGED
259,source_digest;theme_version;operation,0,0,1,SOURCE_CHANGED
260,principal;operation,0,0,1,UNAUTHORIZED
261,source_digest;principal;operation,0,0,1,SOURCE_CHANGED
262,theme_version;principal;operation,0,0,1,THEME_CHANGED
263,source_digest;theme_version;principal;operation,0,0,1,SOURCE_CHANGED
264,domain;operation,0,0,1,WRONG_DOMAIN
265,source_digest;domain;operation,0,0,1,SOURCE_CHANGED
266,theme_version;domain;operation,0,0,1,THEME_CHANGED
267,source_digest;theme_version;domain;operation,0,0,1,SOURCE_CHANGED
268,principal;domain;operation,0,0,1,UNAUTHORIZED
269,source_digest;principal;domain;operation,0,0,1,SOURCE_CHANGED
270,theme_version;principal;domain;operation,0,0,1,THEME_CHANGED
271,source_digest;theme_version;principal;domain;operation,0,0,1,SOURCE_CHANGED
272,period;operation,0,0,1,STALE
273,source_digest;period;operation,0,0,1,SOURCE_CHANGED
274,theme_version;period;operation,0,0,1,THEME_CHANGED
275,source_digest;theme_version;period;operation,0,0,1,SOURCE_CHANGED
276,principal;period;operation,0,0,1,UNAUTHORIZED
277,source_digest;principal;period;operation,0,0,1,SOURCE_CHANGED
278,theme_version;principal;period;operation,0,0,1,THEME_CHANGED
279,source_digest;theme_version;principal;period;operation,0,0,1,SOURCE_CHANGED
280,domain;period;operation,0,0,1,WRONG_DOMAIN
281,source_digest;domain;period;operation,0,0,1,SOURCE_CHANGED
282,theme_version;domain;period;operation,0,0,1,THEME_CHANGED
283,source_digest;theme_version;domain;period;operation,0,0,1,SOURCE_CHANGED
284,principal;domain;period;operation,0,0,1,UNAUTHORIZED
285,source_digest;principal;domain;period;operation,0,0,1,SOURCE_CHANGED
286,theme_version;principal;domain;period;operation,0,0,1,THEME_CHANGED
287,source_digest;theme_version;principal;domain;period;operation,0,0,1,SOURCE_CHANGED
288,unit;operation,0,0,1,SEMANTIC_MISMATCH
289,source_digest;unit;operation,0,0,1,SOURCE_CHANGED
290,theme_version;unit;operation,0,0,1,THEME_CHANGED
291,source_digest;theme_version;unit;operation,0,0,1,SOURCE_CHANGED
292,principal;unit;operation,0,0,1,UNAUTHORIZED
293,source_digest;principal;unit;operation,0,0,1,SOURCE_CHANGED
294,theme_version;principal;unit;operation,0,0,1,THEME_CHANGED
295,source_digest;theme_version;principal;unit;operation,0,0,1,SOURCE_CHANGED
296,domain;unit;operation,0,0,1,WRONG_DOMAIN
297,source_digest;domain;unit;operation,0,0,1,SOURCE_CHANGED
298,theme_version;domain;unit;operation,0,0,1,THEME_CHANGED
299,source_digest;theme_version;domain;unit;operation,0,0,1,SOURCE_CHANGED
300,principal;domain;unit;operation,0,0,1,UNAUTHORIZED
301,source_digest;principal;domain;unit;operation,0,0,1,SOURCE_CHANGED
302,theme_version;principal;domain;unit;operation,0,0,1,THEME_CHANGED
303,source_digest;theme_version;principal;domain;unit;operation,0,0,1,SOURCE_CHANGED
304,period;unit;operation,0,0,1,STALE
305,source_digest;period;unit;operation,0,0,1,SOURCE_CHANGED
306,theme_version;period;unit;operation,0,0,1,THEME_CHANGED
307,source_digest;theme_version;period;unit;operation,0,0,1,SOURCE_CHANGED
308,principal;period;unit;operation,0,0,1,UNAUTHORIZED
309,source_digest;principal;period;unit;operation,0,0,1,SOURCE_CHANGED
310,theme_version;principal;period;unit;operation,0,0,1,THEME_CHANGED
311,source_digest;theme_version;principal;period;unit;operation,0,0,1,SOURCE_CHANGED
312,domain;period;unit;operation,0,0,1,WRONG_DOMAIN
313,source_digest;domain;period;unit;operation,0,0,1,SOURCE_CHANGED
314,theme_version;domain;period;unit;operation,0,0,1,THEME_CHANGED
315,source_digest;theme_version;domain;period;unit;operation,0,0,1,SOURCE_CHANGED
316,principal;domain;period;unit;operation,0,0,1,UNAUTHORIZED
317,source_digest;principal;domain;period;unit;operation,0,0,1,SOURCE_CHANGED
318,theme_version;principal;domain;period;unit;operation,0,0,1,THEME_CHANGED
319,source_digest;theme_version;principal;domain;period;unit;operation,0,0,1,SOURCE_CHANGED
320,rationale_id;operation,0,0,1,UNAPPROVED_RATIONALE
321,source_digest;rationale_id;operation,0,0,1,SOURCE_CHANGED
322,theme_version;rationale_id;operation,0,0,1,THEME_CHANGED
323,source_digest;theme_version;rationale_id;operation,0,0,1,SOURCE_CHANGED
324,principal;rationale_id;operation,0,0,1,UNAUTHORIZED
325,source_digest;principal;rationale_id;operation,0,0,1,SOURCE_CHANGED
326,theme_version;principal;rationale_id;operation,0,0,1,THEME_CHANGED
327,source_digest;theme_version;principal;rationale_id;operation,0,0,1,SOURCE_CHANGED
328,domain;rationale_id;operation,0,0,1,WRONG_DOMAIN
329,source_digest;domain;rationale_id;operation,0,0,1,SOURCE_CHANGED
330,theme_version;domain;rationale_id;operation,0,0,1,THEME_CHANGED
331,source_digest;theme_version;domain;rationale_id;operation,0,0,1,SOURCE_CHANGED
332,principal;domain;rationale_id;operation,0,0,1,UNAUTHORIZED
333,source_digest;principal;domain;rationale_id;operation,0,0,1,SOURCE_CHANGED
334,theme_version;principal;domain;rationale_id;operation,0,0,1,THEME_CHANGED
335,source_digest;theme_version;principal;domain;rationale_id;operation,0,0,1,SOURCE_CHANGED
336,period;rationale_id;operation,0,0,1,STALE
337,source_digest;period;rationale_id;operation,0,0,1,SOURCE_CHANGED
338,theme_version;period;rationale_id;operation,0,0,1,THEME_CHANGED
339,source_digest;theme_version;period;rationale_id;operation,0,0,1,SOURCE_CHANGED
340,principal;period;rationale_id;operation,0,0,1,UNAUTHORIZED
341,source_digest;principal;period;rationale_id;operation,0,0,1,SOURCE_CHANGED
342,theme_version;principal;period;rationale_id;operation,0,0,1,THEME_CHANGED
343,source_digest;theme_version;principal;period;rationale_id;operation,0,0,1,SOURCE_CHANGED
344,domain;period;rationale_id;operation,0,0,1,WRONG_DOMAIN
345,source_digest;domain;period;rationale_id;operation,0,0,1,SOURCE_CHANGED
346,theme_version;domain;period;rationale_id;operation,0,0,1,THEME_CHANGED
347,source_digest;theme_version;domain;period;rationale_id;operation,0,0,1,SOURCE_CHANGED
348,principal;domain;period;rationale_id;operation,0,0,1,UNAUTHORIZED
349,source_digest;principal;domain;period;rationale_id;operation,0,0,1,SOURCE_CHANGED
350,theme_version;principal;domain;period;rationale_id;operation,0,0,1,THEME_CHANGED
351,source_digest;theme_version;principal;domain;period;rationale_id;operation,0,0,1,SOURCE_CHANGED
352,unit;rationale_id;operation,0,0,1,SEMANTIC_MISMATCH
353,source_digest;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
354,theme_version;unit;rationale_id;operation,0,0,1,THEME_CHANGED
355,source_digest;theme_version;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
356,principal;unit;rationale_id;operation,0,0,1,UNAUTHORIZED
357,source_digest;principal;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
358,theme_version;principal;unit;rationale_id;operation,0,0,1,THEME_CHANGED
359,source_digest;theme_version;principal;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
360,domain;unit;rationale_id;operation,0,0,1,WRONG_DOMAIN
361,source_digest;domain;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
362,theme_version;domain;unit;rationale_id;operation,0,0,1,THEME_CHANGED
363,source_digest;theme_version;domain;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
364,principal;domain;unit;rationale_id;operation,0,0,1,UNAUTHORIZED
365,source_digest;principal;domain;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
366,theme_version;principal;domain;unit;rationale_id;operation,0,0,1,THEME_CHANGED
367,source_digest;theme_version;principal;domain;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
368,period;unit;rationale_id;operation,0,0,1,STALE
369,source_digest;period;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
370,theme_version;period;unit;rationale_id;operation,0,0,1,THEME_CHANGED
371,source_digest;theme_version;period;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
372,principal;period;unit;rationale_id;operation,0,0,1,UNAUTHORIZED
373,source_digest;principal;period;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
374,theme_version;principal;period;unit;rationale_id;operation,0,0,1,THEME_CHANGED
375,source_digest;theme_version;principal;period;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
376,domain;period;unit;rationale_id;operation,0,0,1,WRONG_DOMAIN
377,source_digest;domain;period;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
378,theme_version;domain;period;unit;rationale_id;operation,0,0,1,THEME_CHANGED
379,source_digest;theme_version;domain;period;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
380,principal;domain;period;unit;rationale_id;operation,0,0,1,UNAUTHORIZED
381,source_digest;principal;domain;period;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
382,theme_version;principal;domain;period;unit;rationale_id;operation,0,0,1,THEME_CHANGED
383,source_digest;theme_version;principal;domain;period;unit;rationale_id;operation,0,0,1,SOURCE_CHANGED
384,relation;operation,0,0,1,RELATION_MISMATCH
385,source_digest;relation;operation,0,0,1,SOURCE_CHANGED
386,theme_version;relation;operation,0,0,1,THEME_CHANGED
387,source_digest;theme_version;relation;operation,0,0,1,SOURCE_CHANGED
388,principal;relation;operation,0,0,1,UNAUTHORIZED
389,source_digest;principal;relation;operation,0,0,1,SOURCE_CHANGED
390,theme_version;principal;relation;operation,0,0,1,THEME_CHANGED
391,source_digest;theme_version;principal;relation;operation,0,0,1,SOURCE_CHANGED
392,domain;relation;operation,0,0,1,WRONG_DOMAIN
393,source_digest;domain;relation;operation,0,0,1,SOURCE_CHANGED
394,theme_version;domain;relation;operation,0,0,1,THEME_CHANGED
395,source_digest;theme_version;domain;relation;operation,0,0,1,SOURCE_CHANGED
396,principal;domain;relation;operation,0,0,1,UNAUTHORIZED
397,source_digest;principal;domain;relation;operation,0,0,1,SOURCE_CHANGED
398,theme_version;principal;domain;relation;operation,0,0,1,THEME_CHANGED
399,source_digest;theme_version;principal;domain;relation;operation,0,0,1,SOURCE_CHANGED
400,period;relation;operation,0,0,1,STALE
401,source_digest;period;relation;operation,0,0,1,SOURCE_CHANGED
402,theme_version;period;relation;operation,0,0,1,THEME_CHANGED
403,source_digest;theme_version;period;relation;operation,0,0,1,SOURCE_CHANGED
404,principal;period;relation;operation,0,0,1,UNAUTHORIZED
405,source_digest;principal;period;relation;operation,0,0,1,SOURCE_CHANGED
406,theme_version;principal;period;relation;operation,0,0,1,THEME_CHANGED
407,source_digest;theme_version;principal;period;relation;operation,0,0,1,SOURCE_CHANGED
408,domain;period;relation;operation,0,0,1,WRONG_DOMAIN
409,source_digest;domain;period;relation;operation,0,0,1,SOURCE_CHANGED
410,theme_version;domain;period;relation;operation,0,0,1,THEME_CHANGED
411,source_digest;theme_version;domain;period;relation;operation,0,0,1,SOURCE_CHANGED
412,principal;domain;period;relation;operation,0,0,1,UNAUTHORIZED
413,source_digest;principal;domain;period;relation;operation,0,0,1,SOURCE_CHANGED
414,theme_version;principal;domain;period;relation;operation,0,0,1,THEME_CHANGED
415,source_digest;theme_version;principal;domain;period;relation;operation,0,0,1,SOURCE_CHANGED
416,unit;relation;operation,0,0,1,SEMANTIC_MISMATCH
417,source_digest;unit;relation;operation,0,0,1,SOURCE_CHANGED
418,theme_version;unit;relation;operation,0,0,1,THEME_CHANGED
419,source_digest;theme_version;unit;relation;operation,0,0,1,SOURCE_CHANGED
420,principal;unit;relation;operation,0,0,1,UNAUTHORIZED
421,source_digest;principal;unit;relation;operation,0,0,1,SOURCE_CHANGED
422,theme_version;principal;unit;relation;operation,0,0,1,THEME_CHANGED
423,source_digest;theme_version;principal;unit;relation;operation,0,0,1,SOURCE_CHANGED
424,domain;unit;relation;operation,0,0,1,WRONG_DOMAIN
425,source_digest;domain;unit;relation;operation,0,0,1,SOURCE_CHANGED
426,theme_version;domain;unit;relation;operation,0,0,1,THEME_CHANGED
427,source_digest;theme_version;domain;unit;relation;operation,0,0,1,SOURCE_CHANGED
428,principal;domain;unit;relation;operation,0,0,1,UNAUTHORIZED
429,source_digest;principal;domain;unit;relation;operation,0,0,1,SOURCE_CHANGED
430,theme_version;principal;domain;unit;relation;operation,0,0,1,THEME_CHANGED
431,source_digest;theme_version;principal;domain;unit;relation;operation,0,0,1,SOURCE_CHANGED
432,period;unit;relation;operation,0,0,1,STALE
433,source_digest;period;unit;relation;operation,0,0,1,SOURCE_CHANGED
434,theme_version;period;unit;relation;operation,0,0,1,THEME_CHANGED
435,source_digest;theme_version;period;unit;relation;operation,0,0,1,SOURCE_CHANGED
436,principal;period;unit;relation;operation,0,0,1,UNAUTHORIZED
437,source_digest;principal;period;unit;relation;operation,0,0,1,SOURCE_CHANGED
438,theme_version;principal;period;unit;relation;operation,0,0,1,THEME_CHANGED
439,source_digest;theme_version;principal;period;unit;relation;operation,0,0,1,SOURCE_CHANGED
440,domain;period;unit;relation;operation,0,0,1,WRONG_DOMAIN
441,source_digest;domain;period;unit;relation;operation,0,0,1,SOURCE_CHANGED
442,theme_version;domain;period;unit;relation;operation,0,0,1,THEME_CHANGED
443,source_digest;theme_version;domain;period;unit;relation;operation,0,0,1,SOURCE_CHANGED
444,principal;domain;period;unit;relation;operation,0,0,1,UNAUTHORIZED
445,source_digest;principal;domain;period;unit;relation;operation,0,0,1,SOURCE_CHANGED
446,theme_version;principal;domain;period;unit;relation;operation,0,0,1,THEME_CHANGED
447,source_digest;theme_version;principal;domain;period;unit;relation;operation,0,0,1,SOURCE_CHANGED
448,rationale_id;relation;operation,0,0,1,UNAPPROVED_RATIONALE
449,source_digest;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
450,theme_version;rationale_id;relation;operation,0,0,1,THEME_CHANGED
451,source_digest;theme_version;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
452,principal;rationale_id;relation;operation,0,0,1,UNAUTHORIZED
453,source_digest;principal;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
454,theme_version;principal;rationale_id;relation;operation,0,0,1,THEME_CHANGED
455,source_digest;theme_version;principal;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
456,domain;rationale_id;relation;operation,0,0,1,WRONG_DOMAIN
457,source_digest;domain;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
458,theme_version;domain;rationale_id;relation;operation,0,0,1,THEME_CHANGED
459,source_digest;theme_version;domain;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
460,principal;domain;rationale_id;relation;operation,0,0,1,UNAUTHORIZED
461,source_digest;principal;domain;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
462,theme_version;principal;domain;rationale_id;relation;operation,0,0,1,THEME_CHANGED
463,source_digest;theme_version;principal;domain;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
464,period;rationale_id;relation;operation,0,0,1,STALE
465,source_digest;period;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
466,theme_version;period;rationale_id;relation;operation,0,0,1,THEME_CHANGED
467,source_digest;theme_version;period;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
468,principal;period;rationale_id;relation;operation,0,0,1,UNAUTHORIZED
469,source_digest;principal;period;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
470,theme_version;principal;period;rationale_id;relation;operation,0,0,1,THEME_CHANGED
471,source_digest;theme_version;principal;period;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
472,domain;period;rationale_id;relation;operation,0,0,1,WRONG_DOMAIN
473,source_digest;domain;period;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
474,theme_version;domain;period;rationale_id;relation;operation,0,0,1,THEME_CHANGED
475,source_digest;theme_version;domain;period;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
476,principal;domain;period;rationale_id;relation;operation,0,0,1,UNAUTHORIZED
477,source_digest;principal;domain;period;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
478,theme_version;principal;domain;period;rationale_id;relation;operation,0,0,1,THEME_CHANGED
479,source_digest;theme_version;principal;domain;period;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
480,unit;rationale_id;relation;operation,0,0,1,SEMANTIC_MISMATCH
481,source_digest;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
482,theme_version;unit;rationale_id;relation;operation,0,0,1,THEME_CHANGED
483,source_digest;theme_version;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
484,principal;unit;rationale_id;relation;operation,0,0,1,UNAUTHORIZED
485,source_digest;principal;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
486,theme_version;principal;unit;rationale_id;relation;operation,0,0,1,THEME_CHANGED
487,source_digest;theme_version;principal;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
488,domain;unit;rationale_id;relation;operation,0,0,1,WRONG_DOMAIN
489,source_digest;domain;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
490,theme_version;domain;unit;rationale_id;relation;operation,0,0,1,THEME_CHANGED
491,source_digest;theme_version;domain;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
492,principal;domain;unit;rationale_id;relation;operation,0,0,1,UNAUTHORIZED
493,source_digest;principal;domain;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
494,theme_version;principal;domain;unit;rationale_id;relation;operation,0,0,1,THEME_CHANGED
495,source_digest;theme_version;principal;domain;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
496,period;unit;rationale_id;relation;operation,0,0,1,STALE
497,source_digest;period;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
498,theme_version;period;unit;rationale_id;relation;operation,0,0,1,THEME_CHANGED
499,source_digest;theme_version;period;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
500,principal;period;unit;rationale_id;relation;operation,0,0,1,UNAUTHORIZED
501,source_digest;principal;period;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
502,theme_version;principal;period;unit;rationale_id;relation;operation,0,0,1,THEME_CHANGED
503,source_digest;theme_version;principal;period;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
504,domain;period;unit;rationale_id;relation;operation,0,0,1,WRONG_DOMAIN
505,source_digest;domain;period;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
506,theme_version;domain;period;unit;rationale_id;relation;operation,0,0,1,THEME_CHANGED
507,source_digest;theme_version;domain;period;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
508,principal;domain;period;unit;rationale_id;relation;operation,0,0,1,UNAUTHORIZED
509,source_digest;principal;domain;period;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
510,theme_version;principal;domain;period;unit;rationale_id;relation;operation,0,0,1,THEME_CHANGED
511,source_digest;theme_version;principal;domain;period;unit;rationale_id;relation;operation,0,0,1,SOURCE_CHANGED
512,max_bytes,0,0,1,BUDGET_EXCEEDED
513,source_digest;max_bytes,0,0,1,SOURCE_CHANGED
514,theme_version;max_bytes,0,0,1,THEME_CHANGED
515,source_digest;theme_version;max_bytes,0,0,1,SOURCE_CHANGED
516,principal;max_bytes,0,0,1,UNAUTHORIZED
517,source_digest;principal;max_bytes,0,0,1,SOURCE_CHANGED
518,theme_version;principal;max_bytes,0,0,1,THEME_CHANGED
519,source_digest;theme_version;principal;max_bytes,0,0,1,SOURCE_CHANGED
520,domain;max_bytes,0,0,1,WRONG_DOMAIN
521,source_digest;domain;max_bytes,0,0,1,SOURCE_CHANGED
522,theme_version;domain;max_bytes,0,0,1,THEME_CHANGED
523,source_digest;theme_version;domain;max_bytes,0,0,1,SOURCE_CHANGED
524,principal;domain;max_bytes,0,0,1,UNAUTHORIZED
525,source_digest;principal;domain;max_bytes,0,0,1,SOURCE_CHANGED
526,theme_version;principal;domain;max_bytes,0,0,1,THEME_CHANGED
527,source_digest;theme_version;principal;domain;max_bytes,0,0,1,SOURCE_CHANGED
528,period;max_bytes,0,0,1,STALE
529,source_digest;period;max_bytes,0,0,1,SOURCE_CHANGED
530,theme_version;period;max_bytes,0,0,1,THEME_CHANGED
531,source_digest;theme_version;period;max_bytes,0,0,1,SOURCE_CHANGED
532,principal;period;max_bytes,0,0,1,UNAUTHORIZED
533,source_digest;principal;period;max_bytes,0,0,1,SOURCE_CHANGED
534,theme_version;principal;period;max_bytes,0,0,1,THEME_CHANGED
535,source_digest;theme_version;principal;period;max_bytes,0,0,1,SOURCE_CHANGED
536,domain;period;max_bytes,0,0,1,WRONG_DOMAIN
537,source_digest;domain;period;max_bytes,0,0,1,SOURCE_CHANGED
538,theme_version;domain;period;max_bytes,0,0,1,THEME_CHANGED
539,source_digest;theme_version;domain;period;max_bytes,0,0,1,SOURCE_CHANGED
540,principal;domain;period;max_bytes,0,0,1,UNAUTHORIZED
541,source_digest;principal;domain;period;max_bytes,0,0,1,SOURCE_CHANGED
542,theme_version;principal;domain;period;max_bytes,0,0,1,THEME_CHANGED
543,source_digest;theme_version;principal;domain;period;max_bytes,0,0,1,SOURCE_CHANGED
544,unit;max_bytes,0,0,1,SEMANTIC_MISMATCH
545,source_digest;unit;max_bytes,0,0,1,SOURCE_CHANGED
546,theme_version;unit;max_bytes,0,0,1,THEME_CHANGED
547,source_digest;theme_version;unit;max_bytes,0,0,1,SOURCE_CHANGED
548,principal;unit;max_bytes,0,0,1,UNAUTHORIZED
549,source_digest;principal;unit;max_bytes,0,0,1,SOURCE_CHANGED
550,theme_version;principal;unit;max_bytes,0,0,1,THEME_CHANGED
551,source_digest;theme_version;principal;unit;max_bytes,0,0,1,SOURCE_CHANGED
552,domain;unit;max_bytes,0,0,1,WRONG_DOMAIN
553,source_digest;domain;unit;max_bytes,0,0,1,SOURCE_CHANGED
554,theme_version;domain;unit;max_bytes,0,0,1,THEME_CHANGED
555,source_digest;theme_version;domain;unit;max_bytes,0,0,1,SOURCE_CHANGED
556,principal;domain;unit;max_bytes,0,0,1,UNAUTHORIZED
557,source_digest;principal;domain;unit;max_bytes,0,0,1,SOURCE_CHANGED
558,theme_version;principal;domain;unit;max_bytes,0,0,1,THEME_CHANGED
559,source_digest;theme_version;principal;domain;unit;max_bytes,0,0,1,SOURCE_CHANGED
560,period;unit;max_bytes,0,0,1,STALE
561,source_digest;period;unit;max_bytes,0,0,1,SOURCE_CHANGED
562,theme_version;period;unit;max_bytes,0,0,1,THEME_CHANGED
563,source_digest;theme_version;period;unit;max_bytes,0,0,1,SOURCE_CHANGED
564,principal;period;unit;max_bytes,0,0,1,UNAUTHORIZED
565,source_digest;principal;period;unit;max_bytes,0,0,1,SOURCE_CHANGED
566,theme_version;principal;period;unit;max_bytes,0,0,1,THEME_CHANGED
567,source_digest;theme_version;principal;period;unit;max_bytes,0,0,1,SOURCE_CHANGED
568,domain;period;unit;max_bytes,0,0,1,WRONG_DOMAIN
569,source_digest;domain;period;unit;max_bytes,0,0,1,SOURCE_CHANGED
570,theme_version;domain;period;unit;max_bytes,0,0,1,THEME_CHANGED
571,source_digest;theme_version;domain;period;unit;max_bytes,0,0,1,SOURCE_CHANGED
572,principal;domain;period;unit;max_bytes,0,0,1,UNAUTHORIZED
573,source_digest;principal;domain;period;unit;max_bytes,0,0,1,SOURCE_CHANGED
574,theme_version;principal;domain;period;unit;max_bytes,0,0,1,THEME_CHANGED
575,source_digest;theme_version;principal;domain;period;unit;max_bytes,0,0,1,SOURCE_CHANGED
576,rationale_id;max_bytes,0,0,1,UNAPPROVED_RATIONALE
577,source_digest;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
578,theme_version;rationale_id;max_bytes,0,0,1,THEME_CHANGED
579,source_digest;theme_version;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
580,principal;rationale_id;max_bytes,0,0,1,UNAUTHORIZED
581,source_digest;principal;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
582,theme_version;principal;rationale_id;max_bytes,0,0,1,THEME_CHANGED
583,source_digest;theme_version;principal;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
584,domain;rationale_id;max_bytes,0,0,1,WRONG_DOMAIN
585,source_digest;domain;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
586,theme_version;domain;rationale_id;max_bytes,0,0,1,THEME_CHANGED
587,source_digest;theme_version;domain;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
588,principal;domain;rationale_id;max_bytes,0,0,1,UNAUTHORIZED
589,source_digest;principal;domain;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
590,theme_version;principal;domain;rationale_id;max_bytes,0,0,1,THEME_CHANGED
591,source_digest;theme_version;principal;domain;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
592,period;rationale_id;max_bytes,0,0,1,STALE
593,source_digest;period;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
594,theme_version;period;rationale_id;max_bytes,0,0,1,THEME_CHANGED
595,source_digest;theme_version;period;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
596,principal;period;rationale_id;max_bytes,0,0,1,UNAUTHORIZED
597,source_digest;principal;period;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
598,theme_version;principal;period;rationale_id;max_bytes,0,0,1,THEME_CHANGED
599,source_digest;theme_version;principal;period;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
600,domain;period;rationale_id;max_bytes,0,0,1,WRONG_DOMAIN
601,source_digest;domain;period;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
602,theme_version;domain;period;rationale_id;max_bytes,0,0,1,THEME_CHANGED
603,source_digest;theme_version;domain;period;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
604,principal;domain;period;rationale_id;max_bytes,0,0,1,UNAUTHORIZED
605,source_digest;principal;domain;period;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
606,theme_version;principal;domain;period;rationale_id;max_bytes,0,0,1,THEME_CHANGED
607,source_digest;theme_version;principal;domain;period;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
608,unit;rationale_id;max_bytes,0,0,1,SEMANTIC_MISMATCH
609,source_digest;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
610,theme_version;unit;rationale_id;max_bytes,0,0,1,THEME_CHANGED
611,source_digest;theme_version;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
612,principal;unit;rationale_id;max_bytes,0,0,1,UNAUTHORIZED
613,source_digest;principal;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
614,theme_version;principal;unit;rationale_id;max_bytes,0,0,1,THEME_CHANGED
615,source_digest;theme_version;principal;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
616,domain;unit;rationale_id;max_bytes,0,0,1,WRONG_DOMAIN
617,source_digest;domain;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
618,theme_version;domain;unit;rationale_id;max_bytes,0,0,1,THEME_CHANGED
619,source_digest;theme_version;domain;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
620,principal;domain;unit;rationale_id;max_bytes,0,0,1,UNAUTHORIZED
621,source_digest;principal;domain;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
622,theme_version;principal;domain;unit;rationale_id;max_bytes,0,0,1,THEME_CHANGED
623,source_digest;theme_version;principal;domain;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
624,period;unit;rationale_id;max_bytes,0,0,1,STALE
625,source_digest;period;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
626,theme_version;period;unit;rationale_id;max_bytes,0,0,1,THEME_CHANGED
627,source_digest;theme_version;period;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
628,principal;period;unit;rationale_id;max_bytes,0,0,1,UNAUTHORIZED
629,source_digest;principal;period;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
630,theme_version;principal;period;unit;rationale_id;max_bytes,0,0,1,THEME_CHANGED
631,source_digest;theme_version;principal;period;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
632,domain;period;unit;rationale_id;max_bytes,0,0,1,WRONG_DOMAIN
633,source_digest;domain;period;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
634,theme_version;domain;period;unit;rationale_id;max_bytes,0,0,1,THEME_CHANGED
635,source_digest;theme_version;domain;period;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
636,principal;domain;period;unit;rationale_id;max_bytes,0,0,1,UNAUTHORIZED
637,source_digest;principal;domain;period;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
638,theme_version;principal;domain;period;unit;rationale_id;max_bytes,0,0,1,THEME_CHANGED
639,source_digest;theme_version;principal;domain;period;unit;rationale_id;max_bytes,0,0,1,SOURCE_CHANGED
640,relation;max_bytes,0,0,1,RELATION_MISMATCH
641,source_digest;relation;max_bytes,0,0,1,SOURCE_CHANGED
642,theme_version;relation;max_bytes,0,0,1,THEME_CHANGED
643,source_digest;theme_version;relation;max_bytes,0,0,1,SOURCE_CHANGED
644,principal;relation;max_bytes,0,0,1,UNAUTHORIZED
645,source_digest;principal;relation;max_bytes,0,0,1,SOURCE_CHANGED
646,theme_version;principal;relation;max_bytes,0,0,1,THEME_CHANGED
647,source_digest;theme_version;principal;relation;max_bytes,0,0,1,SOURCE_CHANGED
648,domain;relation;max_bytes,0,0,1,WRONG_DOMAIN
649,source_digest;domain;relation;max_bytes,0,0,1,SOURCE_CHANGED
650,theme_version;domain;relation;max_bytes,0,0,1,THEME_CHANGED
651,source_digest;theme_version;domain;relation;max_bytes,0,0,1,SOURCE_CHANGED
652,principal;domain;relation;max_bytes,0,0,1,UNAUTHORIZED
653,source_digest;principal;domain;relation;max_bytes,0,0,1,SOURCE_CHANGED
654,theme_version;principal;domain;relation;max_bytes,0,0,1,THEME_CHANGED
655,source_digest;theme_version;principal;domain;relation;max_bytes,0,0,1,SOURCE_CHANGED
656,period;relation;max_bytes,0,0,1,STALE
657,source_digest;period;relation;max_bytes,0,0,1,SOURCE_CHANGED
658,theme_version;period;relation;max_bytes,0,0,1,THEME_CHANGED
659,source_digest;theme_version;period;relation;max_bytes,0,0,1,SOURCE_CHANGED
660,principal;period;relation;max_bytes,0,0,1,UNAUTHORIZED
661,source_digest;principal;period;relation;max_bytes,0,0,1,SOURCE_CHANGED
662,theme_version;principal;period;relation;max_bytes,0,0,1,THEME_CHANGED
663,source_digest;theme_version;principal;period;relation;max_bytes,0,0,1,SOURCE_CHANGED
664,domain;period;relation;max_bytes,0,0,1,WRONG_DOMAIN
665,source_digest;domain;period;relation;max_bytes,0,0,1,SOURCE_CHANGED
666,theme_version;domain;period;relation;max_bytes,0,0,1,THEME_CHANGED
667,source_digest;theme_version;domain;period;relation;max_bytes,0,0,1,SOURCE_CHANGED
668,principal;domain;period;relation;max_bytes,0,0,1,UNAUTHORIZED
669,source_digest;principal;domain;period;relation;max_bytes,0,0,1,SOURCE_CHANGED
670,theme_version;principal;domain;period;relation;max_bytes,0,0,1,THEME_CHANGED
671,source_digest;theme_version;principal;domain;period;relation;max_bytes,0,0,1,SOURCE_CHANGED
672,unit;relation;max_bytes,0,0,1,SEMANTIC_MISMATCH
673,source_digest;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
674,theme_version;unit;relation;max_bytes,0,0,1,THEME_CHANGED
675,source_digest;theme_version;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
676,principal;unit;relation;max_bytes,0,0,1,UNAUTHORIZED
677,source_digest;principal;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
678,theme_version;principal;unit;relation;max_bytes,0,0,1,THEME_CHANGED
679,source_digest;theme_version;principal;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
680,domain;unit;relation;max_bytes,0,0,1,WRONG_DOMAIN
681,source_digest;domain;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
682,theme_version;domain;unit;relation;max_bytes,0,0,1,THEME_CHANGED
683,source_digest;theme_version;domain;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
684,principal;domain;unit;relation;max_bytes,0,0,1,UNAUTHORIZED
685,source_digest;principal;domain;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
686,theme_version;principal;domain;unit;relation;max_bytes,0,0,1,THEME_CHANGED
687,source_digest;theme_version;principal;domain;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
688,period;unit;relation;max_bytes,0,0,1,STALE
689,source_digest;period;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
690,theme_version;period;unit;relation;max_bytes,0,0,1,THEME_CHANGED
691,source_digest;theme_version;period;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
692,principal;period;unit;relation;max_bytes,0,0,1,UNAUTHORIZED
693,source_digest;principal;period;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
694,theme_version;principal;period;unit;relation;max_bytes,0,0,1,THEME_CHANGED
695,source_digest;theme_version;principal;period;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
696,domain;period;unit;relation;max_bytes,0,0,1,WRONG_DOMAIN
697,source_digest;domain;period;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
698,theme_version;domain;period;unit;relation;max_bytes,0,0,1,THEME_CHANGED
699,source_digest;theme_version;domain;period;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
700,principal;domain;period;unit;relation;max_bytes,0,0,1,UNAUTHORIZED
701,source_digest;principal;domain;period;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
702,theme_version;principal;domain;period;unit;relation;max_bytes,0,0,1,THEME_CHANGED
703,source_digest;theme_version;principal;domain;period;unit;relation;max_bytes,0,0,1,SOURCE_CHANGED
704,rationale_id;relation;max_bytes,0,0,1,UNAPPROVED_RATIONALE
705,source_digest;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
706,theme_version;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
707,source_digest;theme_version;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
708,principal;rationale_id;relation;max_bytes,0,0,1,UNAUTHORIZED
709,source_digest;principal;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
710,theme_version;principal;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
711,source_digest;theme_version;principal;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
712,domain;rationale_id;relation;max_bytes,0,0,1,WRONG_DOMAIN
713,source_digest;domain;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
714,theme_version;domain;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
715,source_digest;theme_version;domain;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
716,principal;domain;rationale_id;relation;max_bytes,0,0,1,UNAUTHORIZED
717,source_digest;principal;domain;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
718,theme_version;principal;domain;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
719,source_digest;theme_version;principal;domain;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
720,period;rationale_id;relation;max_bytes,0,0,1,STALE
721,source_digest;period;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
722,theme_version;period;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
723,source_digest;theme_version;period;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
724,principal;period;rationale_id;relation;max_bytes,0,0,1,UNAUTHORIZED
725,source_digest;principal;period;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
726,theme_version;principal;period;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
727,source_digest;theme_version;principal;period;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
728,domain;period;rationale_id;relation;max_bytes,0,0,1,WRONG_DOMAIN
729,source_digest;domain;period;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
730,theme_version;domain;period;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
731,source_digest;theme_version;domain;period;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
732,principal;domain;period;rationale_id;relation;max_bytes,0,0,1,UNAUTHORIZED
733,source_digest;principal;domain;period;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
734,theme_version;principal;domain;period;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
735,source_digest;theme_version;principal;domain;period;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
736,unit;rationale_id;relation;max_bytes,0,0,1,SEMANTIC_MISMATCH
737,source_digest;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
738,theme_version;unit;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
739,source_digest;theme_version;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
740,principal;unit;rationale_id;relation;max_bytes,0,0,1,UNAUTHORIZED
741,source_digest;principal;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
742,theme_version;principal;unit;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
743,source_digest;theme_version;principal;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
744,domain;unit;rationale_id;relation;max_bytes,0,0,1,WRONG_DOMAIN
745,source_digest;domain;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
746,theme_version;domain;unit;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
747,source_digest;theme_version;domain;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
748,principal;domain;unit;rationale_id;relation;max_bytes,0,0,1,UNAUTHORIZED
749,source_digest;principal;domain;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
750,theme_version;principal;domain;unit;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
751,source_digest;theme_version;principal;domain;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
752,period;unit;rationale_id;relation;max_bytes,0,0,1,STALE
753,source_digest;period;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
754,theme_version;period;unit;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
755,source_digest;theme_version;period;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
756,principal;period;unit;rationale_id;relation;max_bytes,0,0,1,UNAUTHORIZED
757,source_digest;principal;period;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
758,theme_version;principal;period;unit;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
759,source_digest;theme_version;principal;period;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
760,domain;period;unit;rationale_id;relation;max_bytes,0,0,1,WRONG_DOMAIN
761,source_digest;domain;period;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
762,theme_version;domain;period;unit;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
763,source_digest;theme_version;domain;period;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
764,principal;domain;period;unit;rationale_id;relation;max_bytes,0,0,1,UNAUTHORIZED
765,source_digest;principal;domain;period;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
766,theme_version;principal;domain;period;unit;rationale_id;relation;max_bytes,0,0,1,THEME_CHANGED
767,source_digest;theme_version;principal;domain;period;unit;rationale_id;relation;max_bytes,0,0,1,SOURCE_CHANGED
768,operation;max_bytes,0,0,1,OPERATION_DENIED
769,source_digest;operation;max_bytes,0,0,1,SOURCE_CHANGED
770,theme_version;operation;max_bytes,0,0,1,THEME_CHANGED
771,source_digest;theme_version;operation;max_bytes,0,0,1,SOURCE_CHANGED
772,principal;operation;max_bytes,0,0,1,UNAUTHORIZED
773,source_digest;principal;operation;max_bytes,0,0,1,SOURCE_CHANGED
774,theme_version;principal;operation;max_bytes,0,0,1,THEME_CHANGED
775,source_digest;theme_version;principal;operation;max_bytes,0,0,1,SOURCE_CHANGED
776,domain;operation;max_bytes,0,0,1,WRONG_DOMAIN
777,source_digest;domain;operation;max_bytes,0,0,1,SOURCE_CHANGED
778,theme_version;domain;operation;max_bytes,0,0,1,THEME_CHANGED
779,source_digest;theme_version;domain;operation;max_bytes,0,0,1,SOURCE_CHANGED
780,principal;domain;operation;max_bytes,0,0,1,UNAUTHORIZED
781,source_digest;principal;domain;operation;max_bytes,0,0,1,SOURCE_CHANGED
782,theme_version;principal;domain;operation;max_bytes,0,0,1,THEME_CHANGED
783,source_digest;theme_version;principal;domain;operation;max_bytes,0,0,1,SOURCE_CHANGED
784,period;operation;max_bytes,0,0,1,STALE
785,source_digest;period;operation;max_bytes,0,0,1,SOURCE_CHANGED
786,theme_version;period;operation;max_bytes,0,0,1,THEME_CHANGED
787,source_digest;theme_version;period;operation;max_bytes,0,0,1,SOURCE_CHANGED
788,principal;period;operation;max_bytes,0,0,1,UNAUTHORIZED
789,source_digest;principal;period;operation;max_bytes,0,0,1,SOURCE_CHANGED
790,theme_version;principal;period;operation;max_bytes,0,0,1,THEME_CHANGED
791,source_digest;theme_version;principal;period;operation;max_bytes,0,0,1,SOURCE_CHANGED
792,domain;period;operation;max_bytes,0,0,1,WRONG_DOMAIN
793,source_digest;domain;period;operation;max_bytes,0,0,1,SOURCE_CHANGED
794,theme_version;domain;period;operation;max_bytes,0,0,1,THEME_CHANGED
795,source_digest;theme_version;domain;period;operation;max_bytes,0,0,1,SOURCE_CHANGED
796,principal;domain;period;operation;max_bytes,0,0,1,UNAUTHORIZED
797,source_digest;principal;domain;period;operation;max_bytes,0,0,1,SOURCE_CHANGED
798,theme_version;principal;domain;period;operation;max_bytes,0,0,1,THEME_CHANGED
799,source_digest;theme_version;principal;domain;period;operation;max_bytes,0,0,1,SOURCE_CHANGED
800,unit;operation;max_bytes,0,0,1,SEMANTIC_MISMATCH
801,source_digest;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
802,theme_version;unit;operation;max_bytes,0,0,1,THEME_CHANGED
803,source_digest;theme_version;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
804,principal;unit;operation;max_bytes,0,0,1,UNAUTHORIZED
805,source_digest;principal;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
806,theme_version;principal;unit;operation;max_bytes,0,0,1,THEME_CHANGED
807,source_digest;theme_version;principal;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
808,domain;unit;operation;max_bytes,0,0,1,WRONG_DOMAIN
809,source_digest;domain;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
810,theme_version;domain;unit;operation;max_bytes,0,0,1,THEME_CHANGED
811,source_digest;theme_version;domain;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
812,principal;domain;unit;operation;max_bytes,0,0,1,UNAUTHORIZED
813,source_digest;principal;domain;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
814,theme_version;principal;domain;unit;operation;max_bytes,0,0,1,THEME_CHANGED
815,source_digest;theme_version;principal;domain;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
816,period;unit;operation;max_bytes,0,0,1,STALE
817,source_digest;period;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
818,theme_version;period;unit;operation;max_bytes,0,0,1,THEME_CHANGED
819,source_digest;theme_version;period;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
820,principal;period;unit;operation;max_bytes,0,0,1,UNAUTHORIZED
821,source_digest;principal;period;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
822,theme_version;principal;period;unit;operation;max_bytes,0,0,1,THEME_CHANGED
823,source_digest;theme_version;principal;period;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
824,domain;period;unit;operation;max_bytes,0,0,1,WRONG_DOMAIN
825,source_digest;domain;period;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
826,theme_version;domain;period;unit;operation;max_bytes,0,0,1,THEME_CHANGED
827,source_digest;theme_version;domain;period;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
828,principal;domain;period;unit;operation;max_bytes,0,0,1,UNAUTHORIZED
829,source_digest;principal;domain;period;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
830,theme_version;principal;domain;period;unit;operation;max_bytes,0,0,1,THEME_CHANGED
831,source_digest;theme_version;principal;domain;period;unit;operation;max_bytes,0,0,1,SOURCE_CHANGED
832,rationale_id;operation;max_bytes,0,0,1,UNAPPROVED_RATIONALE
833,source_digest;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
834,theme_version;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
835,source_digest;theme_version;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
836,principal;rationale_id;operation;max_bytes,0,0,1,UNAUTHORIZED
837,source_digest;principal;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
838,theme_version;principal;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
839,source_digest;theme_version;principal;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
840,domain;rationale_id;operation;max_bytes,0,0,1,WRONG_DOMAIN
841,source_digest;domain;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
842,theme_version;domain;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
843,source_digest;theme_version;domain;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
844,principal;domain;rationale_id;operation;max_bytes,0,0,1,UNAUTHORIZED
845,source_digest;principal;domain;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
846,theme_version;principal;domain;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
847,source_digest;theme_version;principal;domain;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
848,period;rationale_id;operation;max_bytes,0,0,1,STALE
849,source_digest;period;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
850,theme_version;period;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
851,source_digest;theme_version;period;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
852,principal;period;rationale_id;operation;max_bytes,0,0,1,UNAUTHORIZED
853,source_digest;principal;period;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
854,theme_version;principal;period;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
855,source_digest;theme_version;principal;period;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
856,domain;period;rationale_id;operation;max_bytes,0,0,1,WRONG_DOMAIN
857,source_digest;domain;period;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
858,theme_version;domain;period;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
859,source_digest;theme_version;domain;period;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
860,principal;domain;period;rationale_id;operation;max_bytes,0,0,1,UNAUTHORIZED
861,source_digest;principal;domain;period;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
862,theme_version;principal;domain;period;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
863,source_digest;theme_version;principal;domain;period;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
864,unit;rationale_id;operation;max_bytes,0,0,1,SEMANTIC_MISMATCH
865,source_digest;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
866,theme_version;unit;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
867,source_digest;theme_version;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
868,principal;unit;rationale_id;operation;max_bytes,0,0,1,UNAUTHORIZED
869,source_digest;principal;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
870,theme_version;principal;unit;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
871,source_digest;theme_version;principal;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
872,domain;unit;rationale_id;operation;max_bytes,0,0,1,WRONG_DOMAIN
873,source_digest;domain;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
874,theme_version;domain;unit;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
875,source_digest;theme_version;domain;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
876,principal;domain;unit;rationale_id;operation;max_bytes,0,0,1,UNAUTHORIZED
877,source_digest;principal;domain;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
878,theme_version;principal;domain;unit;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
879,source_digest;theme_version;principal;domain;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
880,period;unit;rationale_id;operation;max_bytes,0,0,1,STALE
881,source_digest;period;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
882,theme_version;period;unit;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
883,source_digest;theme_version;period;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
884,principal;period;unit;rationale_id;operation;max_bytes,0,0,1,UNAUTHORIZED
885,source_digest;principal;period;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
886,theme_version;principal;period;unit;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
887,source_digest;theme_version;principal;period;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
888,domain;period;unit;rationale_id;operation;max_bytes,0,0,1,WRONG_DOMAIN
889,source_digest;domain;period;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
890,theme_version;domain;period;unit;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
891,source_digest;theme_version;domain;period;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
892,principal;domain;period;unit;rationale_id;operation;max_bytes,0,0,1,UNAUTHORIZED
893,source_digest;principal;domain;period;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
894,theme_version;principal;domain;period;unit;rationale_id;operation;max_bytes,0,0,1,THEME_CHANGED
895,source_digest;theme_version;principal;domain;period;unit;rationale_id;operation;max_bytes,0,0,1,SOURCE_CHANGED
896,relation;operation;max_bytes,0,0,1,RELATION_MISMATCH
897,source_digest;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
898,theme_version;relation;operation;max_bytes,0,0,1,THEME_CHANGED
899,source_digest;theme_version;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
900,principal;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
901,source_digest;principal;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
902,theme_version;principal;relation;operation;max_bytes,0,0,1,THEME_CHANGED
903,source_digest;theme_version;principal;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
904,domain;relation;operation;max_bytes,0,0,1,WRONG_DOMAIN
905,source_digest;domain;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
906,theme_version;domain;relation;operation;max_bytes,0,0,1,THEME_CHANGED
907,source_digest;theme_version;domain;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
908,principal;domain;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
909,source_digest;principal;domain;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
910,theme_version;principal;domain;relation;operation;max_bytes,0,0,1,THEME_CHANGED
911,source_digest;theme_version;principal;domain;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
912,period;relation;operation;max_bytes,0,0,1,STALE
913,source_digest;period;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
914,theme_version;period;relation;operation;max_bytes,0,0,1,THEME_CHANGED
915,source_digest;theme_version;period;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
916,principal;period;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
917,source_digest;principal;period;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
918,theme_version;principal;period;relation;operation;max_bytes,0,0,1,THEME_CHANGED
919,source_digest;theme_version;principal;period;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
920,domain;period;relation;operation;max_bytes,0,0,1,WRONG_DOMAIN
921,source_digest;domain;period;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
922,theme_version;domain;period;relation;operation;max_bytes,0,0,1,THEME_CHANGED
923,source_digest;theme_version;domain;period;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
924,principal;domain;period;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
925,source_digest;principal;domain;period;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
926,theme_version;principal;domain;period;relation;operation;max_bytes,0,0,1,THEME_CHANGED
927,source_digest;theme_version;principal;domain;period;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
928,unit;relation;operation;max_bytes,0,0,1,SEMANTIC_MISMATCH
929,source_digest;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
930,theme_version;unit;relation;operation;max_bytes,0,0,1,THEME_CHANGED
931,source_digest;theme_version;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
932,principal;unit;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
933,source_digest;principal;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
934,theme_version;principal;unit;relation;operation;max_bytes,0,0,1,THEME_CHANGED
935,source_digest;theme_version;principal;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
936,domain;unit;relation;operation;max_bytes,0,0,1,WRONG_DOMAIN
937,source_digest;domain;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
938,theme_version;domain;unit;relation;operation;max_bytes,0,0,1,THEME_CHANGED
939,source_digest;theme_version;domain;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
940,principal;domain;unit;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
941,source_digest;principal;domain;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
942,theme_version;principal;domain;unit;relation;operation;max_bytes,0,0,1,THEME_CHANGED
943,source_digest;theme_version;principal;domain;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
944,period;unit;relation;operation;max_bytes,0,0,1,STALE
945,source_digest;period;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
946,theme_version;period;unit;relation;operation;max_bytes,0,0,1,THEME_CHANGED
947,source_digest;theme_version;period;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
948,principal;period;unit;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
949,source_digest;principal;period;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
950,theme_version;principal;period;unit;relation;operation;max_bytes,0,0,1,THEME_CHANGED
951,source_digest;theme_version;principal;period;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
952,domain;period;unit;relation;operation;max_bytes,0,0,1,WRONG_DOMAIN
953,source_digest;domain;period;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
954,theme_version;domain;period;unit;relation;operation;max_bytes,0,0,1,THEME_CHANGED
955,source_digest;theme_version;domain;period;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
956,principal;domain;period;unit;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
957,source_digest;principal;domain;period;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
958,theme_version;principal;domain;period;unit;relation;operation;max_bytes,0,0,1,THEME_CHANGED
959,source_digest;theme_version;principal;domain;period;unit;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
960,rationale_id;relation;operation;max_bytes,0,0,1,UNAPPROVED_RATIONALE
961,source_digest;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
962,theme_version;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
963,source_digest;theme_version;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
964,principal;rationale_id;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
965,source_digest;principal;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
966,theme_version;principal;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
967,source_digest;theme_version;principal;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
968,domain;rationale_id;relation;operation;max_bytes,0,0,1,WRONG_DOMAIN
969,source_digest;domain;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
970,theme_version;domain;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
971,source_digest;theme_version;domain;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
972,principal;domain;rationale_id;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
973,source_digest;principal;domain;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
974,theme_version;principal;domain;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
975,source_digest;theme_version;principal;domain;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
976,period;rationale_id;relation;operation;max_bytes,0,0,1,STALE
977,source_digest;period;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
978,theme_version;period;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
979,source_digest;theme_version;period;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
980,principal;period;rationale_id;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
981,source_digest;principal;period;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
982,theme_version;principal;period;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
983,source_digest;theme_version;principal;period;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
984,domain;period;rationale_id;relation;operation;max_bytes,0,0,1,WRONG_DOMAIN
985,source_digest;domain;period;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
986,theme_version;domain;period;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
987,source_digest;theme_version;domain;period;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
988,principal;domain;period;rationale_id;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
989,source_digest;principal;domain;period;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
990,theme_version;principal;domain;period;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
991,source_digest;theme_version;principal;domain;period;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
992,unit;rationale_id;relation;operation;max_bytes,0,0,1,SEMANTIC_MISMATCH
993,source_digest;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
994,theme_version;unit;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
995,source_digest;theme_version;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
996,principal;unit;rationale_id;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
997,source_digest;principal;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
998,theme_version;principal;unit;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
999,source_digest;theme_version;principal;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1000,domain;unit;rationale_id;relation;operation;max_bytes,0,0,1,WRONG_DOMAIN
1001,source_digest;domain;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1002,theme_version;domain;unit;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
1003,source_digest;theme_version;domain;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1004,principal;domain;unit;rationale_id;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
1005,source_digest;principal;domain;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1006,theme_version;principal;domain;unit;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
1007,source_digest;theme_version;principal;domain;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1008,period;unit;rationale_id;relation;operation;max_bytes,0,0,1,STALE
1009,source_digest;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1010,theme_version;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
1011,source_digest;theme_version;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1012,principal;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
1013,source_digest;principal;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1014,theme_version;principal;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
1015,source_digest;theme_version;principal;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1016,domain;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,WRONG_DOMAIN
1017,source_digest;domain;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1018,theme_version;domain;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
1019,source_digest;theme_version;domain;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1020,principal;domain;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,UNAUTHORIZED
1021,source_digest;principal;domain;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED
1022,theme_version;principal;domain;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,THEME_CHANGED
1023,source_digest;theme_version;principal;domain;period;unit;rationale_id;relation;operation;max_bytes,0,0,1,SOURCE_CHANGED


==> anc/artifact_v29/results/summary.json <==
{
  "study": "finite synthetic contract conformance",
  "python": "3.14.6",
  "fault_dimensions": 10,
  "cases": 1024,
  "accepted": 1,
  "rejected": 1023,
  "oracle_disagreements": 0,
  "runtime_scaling_measured": false,
  "P1_verdict": "not evaluated",
  "limitations": [
    "single trusted in-process registry",
    "one source fixture",
    "no LLM, distributed service, retrieval or adversarial evaluation",
    "finite enumeration is not an estimate of production failure probability"
  ],
  "sha256": {
    "evaluate.py": "b06169c048f5910f7955f5444bb135b77902aa10ae220b686ffe5da2ee4038b7",
    "ir_contract.py": "892d3a8df65b89bf92a283bb2ff93073ffef58e668aedd08b0bb1372e574ef26"
  }
}


==> anc/artifact_v29/test_contract.py <==
import unittest
from ir_contract import Registry, Rejected, fixture


class LifecycleTests(unittest.TestCase):
    def setUp(self):
        self.source, self.contract = fixture()
        self.registry = Registry(self.source)

    def test_revocation_after_prepare_invalidates_ticket(self):
        ticket = self.registry.prepare(self.contract, 10)
        self.registry.update(owners=frozenset())
        with self.assertRaisesRegex(Rejected, "REVALIDATE"):
            self.registry.execute(ticket, 10)

    def test_same_version_content_replacement_is_detected(self):
        self.registry.update(content=b"revenue=900")
        with self.assertRaisesRegex(Rejected, "SOURCE_CHANGED"):
            self.registry.prepare(self.contract, 10)

    def test_expiry_between_prepare_and_read(self):
        ticket = self.registry.prepare(self.contract, 99)
        with self.assertRaisesRegex(Rejected, "STALE"):
            self.registry.execute(ticket, 100)

    def test_replay_of_read_is_stable(self):
        ticket = self.registry.prepare(self.contract, 10)
        self.assertEqual(self.registry.execute(ticket, 10), self.registry.execute(ticket, 10))

    def test_compatible_revalidation_retains_bytes(self):
        ticket = self.registry.prepare(self.contract, 10)
        before = self.registry.execute(ticket, 10)
        self.registry.update(expires=200)
        after = self.registry.execute(self.registry.prepare(self.contract, 10), 10)
        self.assertEqual(before["bytes"], after["bytes"])
        self.assertNotEqual(before["epoch"], after["epoch"])


if __name__ == "__main__":
    unittest.main()


==> anc/scaffold_v30/README.md <==
# Scaffold binding and write-recovery controls

From this directory run `python3 -B check.py` (Python 3.8 or newer, standard library, assertions enabled). Its JSON must match `results.json`. The former data-use study is in the sibling directory `artifact_v29`.

The harness has already admitted the logical operation. The fixture compares concrete observations with a single resolved node profile. Each of eight mutations changes one field. The oracle uses the injected labels: any non-capacity fault rejects, a lone capacity fault defers, and the unmodified request binds. Single faults also check the reported reason. One additional positive control changes the worker identity and capacity while preserving the profile. Ten named cases exercise the recovery decision after a write timeout. A returned committed receipt reports a past effect, with status-reader authorization assumed. A retry decision authorizes a later dispatch only while binding and deadline remain current.

The fixture is pure, uses synthetic timestamps, and trusts supplied observations. It does not reserve resources, verify signatures, measure a sandbox, contact a provider, or implement distributed deduplication. The labels and implementation were designed together. The counts are finite control coverage, not estimates of rates or deployment evidence.


==> anc/scaffold_v30/binding.py <==
"""Pure reference decisions for a single already-admitted node. No network I/O."""
from dataclasses import dataclass


@dataclass(frozen=True)
class Contract:
    tenant: str
    operation: str
    payload_hash: str
    min_slots: int
    zone: str
    region: str
    lease_epoch: int
    code_digest: str
    model_profile: tuple
    tool_route: tuple


@dataclass(frozen=True)
class Observation:
    instance: str
    free_slots: int
    zone: str
    region: str
    lease_epoch: int
    valid_until: int
    loaded_digest: str
    model_profile: tuple
    tool_route: tuple


def bind(contract, observed, now):
    """Facts are trusted, measured at dispatch and valid at that instant."""
    for matches, reason in (
        (observed.zone == contract.zone, "isolation"),
        (observed.region == contract.region, "locality"),
        (observed.lease_epoch == contract.lease_epoch, "lease"),
        (now < observed.valid_until, "expiry"),
        (observed.loaded_digest == contract.code_digest, "artifact"),
        (observed.model_profile == contract.model_profile, "model"),
        (observed.tool_route == contract.tool_route, "authority"),
    ):
        if not matches:
            return "reject:" + reason
    if observed.free_slots < contract.min_slots:
        return "defer"
    return "bind"


@dataclass(frozen=True)
class EffectKey:
    tenant: str
    operation: str
    payload_hash: str
    request_id: str


def after_timeout(original_key, recovery_key, bound, receipt, dedup_live):
    """Receipt is an authoritative, key-matched status obtained by the caller.
    dedup_live means the route atomically deduplicates this key and payload
    across all candidate replicas for the entire retry horizon.
    """
    if original_key != recovery_key:
        return "hold"
    if receipt == "committed":
        return "return-receipt"
    if bound != "bind":
        return "hold"
    if receipt == "terminal-no-commit":
        return "retry-same-key"
    if receipt == "unknown" and dedup_live:
        return "retry-same-key"
    return "hold"


==> anc/scaffold_v30/check.py <==
"""Run with Python 3.8+ using only the standard library."""
import json
from dataclasses import replace
from itertools import product

from binding import Contract, EffectKey, Observation, after_timeout, bind

profile = ("model@7", "tokenizer@2", "template@3", "decoding@1", "precision@1")
route = ("ledger.example", "tenant-A:append")
contract = Contract("A", "append", "payload-7", 2, "isolated", "east", 6,
                    "image+code-4", profile, route)
ready = Observation("worker-1", 2, "isolated", "east", 6, 100,
                    "image+code-4", profile, route)
# Each mutation falsifies one obligation. Expected classes depend only on the
# injected fault labels, independently of the inspected implementation result.
faults = [
    ("capacity", "free_slots", 1),
    ("isolation", "zone", "shared"),
    ("locality", "region", "west"),
    ("lease", "lease_epoch", 5),
    ("expiry", "valid_until", 90),
    ("artifact", "loaded_digest", "cached-code-3"),
    ("model", "model_profile", (*profile[:1], "tokenizer@1", *profile[2:])),
    ("authority", "tool_route", ("other.example", route[1])),
]


def check():
    counts = dict(bind=0, defer=0, reject=0)
    for bits in product((False, True), repeat=len(faults)):
        selected = [fault for bit, fault in zip(bits, faults) if bit]
        changed = {field: value for _, field, value in selected}
        expected = "reject" if any(bits[1:]) else ("defer" if bits[0] else "bind")
        actual = bind(contract, replace(ready, **changed), now=90)
        assert actual.split(":")[0] == expected, (selected, actual, expected)
        if len(selected) == 1 and expected == "reject":
            assert actual == "reject:" + selected[0][0], actual
        counts[expected] += 1
    assert bind(contract, replace(ready, instance="worker-2", free_slots=4), 90) == "bind"
    key = EffectKey(contract.tenant, contract.operation, contract.payload_hash, "request-42")
    cases = [
        ("committed", key, "bind", "committed", False, "return-receipt"),
        ("committed-after-expiry", key, "reject:expiry", "committed", False, "return-receipt"),
        ("terminal-no-commit", key, "bind", "terminal-no-commit", False, "retry-same-key"),
        ("uncertain-no-dedup", key, "bind", "unknown", False, "hold"),
        ("uncertain-live-dedup", key, "bind", "unknown", True, "retry-same-key"),
        ("stale-before-retry", key, "reject:expiry", "unknown", True, "hold"),
        ("busy-before-retry", key, "defer", "terminal-no-commit", True, "hold"),
        ("wrong-tenant", replace(key, tenant="B"), "bind", "committed", True, "hold"),
        ("changed-payload", replace(key, payload_hash="new"), "bind", "unknown", True, "hold"),
        ("changed-request", replace(key, request_id="new"), "bind", "unknown", True, "hold"),
    ]
    for name, recovery, bound, status, dedup, expected in cases:
        actual = after_timeout(key, recovery, bound, status, dedup)
        assert actual == expected, (name, actual, expected)
    return {"binding_vectors": sum(counts.values()), "outcomes": counts,
            "compatible_replica_controls": 1, "timeout_cases": len(cases)}


if __name__ == "__main__":
    print(json.dumps(check(), indent=2, sort_keys=True))


==> anc/scaffold_v30/results.json <==
{
  "binding_vectors": 256,
  "compatible_replica_controls": 1,
  "outcomes": {
    "bind": 1,
    "defer": 1,
    "reject": 254
  },
  "timeout_cases": 10
}

